Super-localisation of a point-like emitter in a resonant environment : correction of the mirage effect

In this paper, we show that it is possible to overcome one of the fundamental limitations of super-resolution microscopy techniques: the necessity to be in an \emph{optically homogeneous} environment. Using recent modal approximation results we show as a proof of concept that it is possible to recover the position of a single point-like emitter in a \emph{known resonant environment} from far-field measurements with a precision two orders of magnitude below the classical Rayleigh limit. The procedure does not involve solving any partial differential equation, is computationally light (optimisation in $\R^d$ with $d$ of the order of $10$) and therefore suited for the recovery of a very large number of single emitters.

==> plots-data/error_abs_matrix_corr_makefile.m <==
clear all

matrix_absolute_error_corr=zeros(11,2);

load error_correction_25.mat
matrix_absolute_error_corr(1,1)=error_correction_25;
matrix_absolute_error_corr(1,2)=25;

load error_correction_30.mat
matrix_absolute_error_corr(2,1)=error_correction_30;
matrix_absolute_error_corr(2,2)=30;

load error_correction_35.mat
matrix_absolute_error_corr(3,1)=error_correction_35;
matrix_absolute_error_corr(3,2)=35;


load error_correction_40.mat
matrix_absolute_error_corr(4,1)=error_correction_40;
matrix_absolute_error_corr(4,2)=40;

load error_correction_45.mat
matrix_absolute_error_corr(5,1)=error_correction;
matrix_absolute_error_corr(5,2)=45;

load error_correction_50.mat
matrix_absolute_error_corr(6,1)=error_correction;
matrix_absolute_error_corr(6,2)=50;

load error_correction_60.mat
matrix_absolute_error_corr(7,1)=error_correction;
matrix_absolute_error_corr(7,2)=60;

load error_correction_70.mat
matrix_absolute_error_corr(8,1)=error_correction;
matrix_absolute_error_corr(8,2)=70;

load error_correction_80.mat
matrix_absolute_error_corr(9,1)=error_correction;
matrix_absolute_error_corr(9,2)=80;

load error_correction_100.mat

matrix_absolute_error_corr(10,1)=error_correction;
matrix_absolute_error_corr(10,2)=100;

load error_correction_125.mat
matrix_absolute_error_corr(11,1)=error_correction;
matrix_absolute_error_corr(11,2)=125;

matrix_absolute_error_corr(:,2)=10^(-9)*matrix_absolute_error_corr(:,2);

save matrix_absolute_error_corr


==> plots-data/error_abs_matrix_makefile.m <==
clear all

matrix_absolute_error=zeros(11,2);

load error_25.mat
matrix_absolute_error(1,1)=error_25;
matrix_absolute_error(1,2)=25;

load error_30.mat
matrix_absolute_error(2,1)=error_30;
matrix_absolute_error(2,2)=30;

load error_35.mat
matrix_absolute_error(3,1)=error_35;
matrix_absolute_error(3,2)=35;


load error_40.mat
matrix_absolute_error(4,1)=error_40;
matrix_absolute_error(4,2)=40;

load error_45.mat
matrix_absolute_error(5,1)=error;
matrix_absolute_error(5,2)=45;

load error_50.mat
matrix_absolute_error(6,1)=error_50;
matrix_absolute_error(6,2)=50;

load error_60.mat
matrix_absolute_error(7,1)=error;
matrix_absolute_error(7,2)=60;

load error_70.mat
matrix_absolute_error(8,1)=error;
matrix_absolute_error(8,2)=70;

load error_80.mat
matrix_absolute_error(9,1)=error;
matrix_absolute_error(9,2)=80;

load error_100.mat

matrix_absolute_error(10,1)=error;
matrix_absolute_error(10,2)=100;

load error_125.mat
matrix_absolute_error(11,1)=error;
matrix_absolute_error(11,2)=125;

matrix_absolute_error(:,2)=10^(-9)*matrix_absolute_error(:,2);

save matrix_absolute_error


==> plots-data/error_relative_matrix_corr_makefile.m <==
clear all

matrix_relative_error_corr=zeros(11,2);

load error_relative_correction_25.mat
matrix_relative_error_corr(1,1)=error_relative_correction_25;
matrix_relative_error_corr(1,2)=25;

load error_relative_correction_30.mat
matrix_relative_error_corr(2,1)=error_relative_correction_30;
matrix_relative_error_corr(2,2)=30;

load error_relative_correction_35.mat
matrix_relative_error_corr(3,1)=error_relative_correction_35;
matrix_relative_error_corr(3,2)=35;

load error_relative_correction_40.mat
matrix_relative_error_corr(4,1)=error_relative_correction_40;
matrix_relative_error_corr(4,2)=40;

load error_relative_correction_45.mat
matrix_relative_error_corr(5,1)=error_relative_correction;
matrix_relative_error_corr(5,2)=45;

load error_relative_correction_50.mat
matrix_relative_error_corr(6,1)=error_relative_correction;
matrix_relative_error_corr(6,2)=50;

load error_relative_correction_60.mat
matrix_relative_error_corr(7,1)=error_relative_correction;
matrix_relative_error_corr(7,2)=60;

load error_relative_correction_70.mat
matrix_relative_error_corr(8,1)=error_relative_correction;
matrix_relative_error_corr(8,2)=70;

load error_relative_correction_80.mat
matrix_relative_error_corr(9,1)=error_relative_correction;
matrix_relative_error_corr(9,2)=80;

load error_relative_correction_100.mat
matrix_relative_error_corr(10,1)=error_relative_correction;
matrix_relative_error_corr(10,2)=100;

load error_relative_correction_125.mat
matrix_relative_error_corr(11,1)=error_relative_correction;
matrix_relative_error_corr(11,2)=125;

matrix_relative_error_corr(:,2)=10^(-9)*matrix_relative_error_corr(:,2);

save matrix_relative_error_corr


==> plots-data/error_relative_matrix_makefile.m <==
clear all

matrix_relative_error=zeros(11,2);

load error_relative_25.mat
matrix_relative_error(1,1)=error_relative_25;
matrix_relative_error(1,2)=25;

load error_relative_30.mat
matrix_relative_error(2,1)=error_relative_30;
matrix_relative_error(2,2)=30;

load error_relative_35.mat
matrix_relative_error(3,1)=error_relative_35;
matrix_relative_error(3,2)=35;

load error_relative_40.mat
matrix_relative_error(4,1)=error_relative_40;
matrix_relative_error(4,2)=40;

load error_relative_45.mat
matrix_relative_error(5,1)=error_relative;
matrix_relative_error(5,2)=45;

load error_relative_50.mat
matrix_relative_error(6,1)=error_relative;
matrix_relative_error(6,2)=50;

load error_relative_60.mat
matrix_relative_error(7,1)=error_relative;
matrix_relative_error(7,2)=60;

load error_relative_70.mat
matrix_relative_error(8,1)=error_relative;
matrix_relative_error(8,2)=70;

load error_relative_80.mat
matrix_relative_error(9,1)=error_relative;
matrix_relative_error(9,2)=80;

load error_relative_100.mat

matrix_relative_error(10,1)=error_relative;
matrix_relative_error(10,2)=100;

load error_relative_125.mat
matrix_relative_error(11,1)=error_relative;
matrix_relative_error(11,2)=125;

matrix_relative_error(:,2)=10^(-9)*matrix_relative_error(:,2);

save matrix_relative_error


==> plots-data/plot_error_absolute_relative.m <==
% PLOT

%clear all
%close all

load matrix_absolute_error.mat
load matrix_absolute_error_corr.mat
load matrix_relative_error.mat
load matrix_relative_error_corr.mat

distance = matrix_absolute_error(:,2)*10^9;
absolute_error = matrix_absolute_error(:,1)*10^9;
absolute_error_corr = matrix_absolute_error_corr(:,1)*10^9;
relative_error = matrix_relative_error(:,1);
relative_error_corr = matrix_relative_error_corr(:,1);

figure
h(1)=plot(distance,absolute_error,'o','MarkerSize',10,'LineWidth',2,'DisplayName','Result without correction')
hold on
h(2)=plot(distance,absolute_error_corr,'x','MarkerSize',10,'LineWidth',2,'DisplayName','Result with correction')
xlabel('Distance (in nm)','FontName','Helvetica','FontSize',16)
ylabel('Absolute error (in nm)','FontName','Helvetica','FontSize',16)
set(gca,'FontName','Helvetica','FontSize',16)
legend(h(1:2));

figure
h(1)=plot(distance,relative_error,'o','MarkerSize',10,'LineWidth',2,'DisplayName','Result without correction')
hold on
h(2)=plot(distance,relative_error_corr,'x','MarkerSize',10,'LineWidth',2,'DisplayName','Result with correction')
xlabel('Distance (in nm)','FontName','Helvetica','FontSize',16)
ylabel('Relative error','FontName','Helvetica','FontSize',16)
set(gca,'FontName','Helvetica','FontSize',16)
legend(h(1:2));
